Addressing the self-interaction for ELDER dark matter from the 21-cm signal

The self-interacting dark matter can affect various cosmological processes. Such interactions can be number conserving (\emph{e.g.} $2 \rightarrow 2$) or number violating (\emph{e.g.} $3 \rightarrow 2,\,4 \rightarrow 2$ etc.). The latter processes where three (or more) dark matter particles undergo self-annihilation/scattering to produce less number of dark matter is termed as ``Cannibalism'' process. In this work, the self-interaction of dark matter and the strength of such interactions are investigated in the light of experimental results of the global 21-cm spectrum of neural hydrogen from the era of cosmic dawn. From the present work, it appears that $2\rightarrow 2$ process is much more dominant over the $3\rightarrow 2$ process. It is also found that such interactions affect the dark matter-baryon elastic scattering cross-section. The study also indicates the presence of multi component dark matter of different mass range in the Universe.

==> figure/alphaB.m <==
function opt = alphaB(temp) %arxiv.org/pdf/astro - ph/9909275 eq3 and page, 4 \alpha_B as \alpha_H
    kelvin = 1./1.16e13;
    sinverse = 1e-9./1.5193e15;
    mmius3 = (5.0677e6.*1e9).^(-3);
    tt = temp./(1e4.*kelvin);
    opt = 1e-19.*1.14.*4.309.*(tt.^-0.6166)./(1+0.6703.*(tt.^0.53)).*sinverse./mmius3;
end


